Subleading power corrections for event shape variables in $e^+ e^-$ annihilation

We consider subleading power corrections to event shape variables in $e^+e^-$ collisions at the first order in the QCD coupling $\alpha_s$. We start from the jettiness variable $\tau_2$ and the $y_{23}$ resolution variable for the $k_T$ jet clustering algorithm and we analytically compute the corresponding cumulative cross section. We investigate the origin of the different power suppressed contributions in the two-jet limit and trace it back to their different coverage of the phase space. We extend our analysis to the case of thrust and of the $C$-parameter, and we finally discuss a class of observables that depend on a continuous parameter giving different weight to central and forward emissions and we evaluate the corresponding subleading power corrections.

==> anc/res_y23.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24398,        768]
NotebookOptionsPosition[     23977,        752]
NotebookOutlinePosition[     24314,        767]
CellTagsIndexPosition[     24271,        764]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"subtu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", 
      SqrtBox[
       RowBox[{"4", "+", 
        SuperscriptBox["v", "2"], "-", 
        RowBox[{"v", " ", "u"}]}]]}], ",", 
     RowBox[{"u", "\[Rule]", 
      SqrtBox[
       RowBox[{"8", "+", 
        SuperscriptBox["v", "2"]}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resy23", "=", 
   RowBox[{
    FractionBox["5", "2"], "-", 
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "3"], "-", 
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", "t", " ", "v"}], "-", 
    RowBox[{"u", " ", "v"}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["v", "2"]}], "+", 
    FractionBox[
     RowBox[{"9", " ", "t", " ", 
      SuperscriptBox["v", "3"]}], 
     RowBox[{"4", " ", 
      SqrtBox["2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "u", " ", 
      SuperscriptBox["v", "3"]}], "8"], "-", 
    FractionBox[
     RowBox[{"33", " ", 
      SuperscriptBox["v", "4"]}], "8"], "-", 
    FractionBox[
     RowBox[{"8", " ", "v"}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["v", "3"]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["v", "5"]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "-", 
    FractionBox[
     RowBox[{"9", " ", "t", " ", "v", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     SqrtBox["2"]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "u", " ", "v", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     FractionBox["25", "4"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    FractionBox[
     RowBox[{"9", " ", "t", " ", "u", " ", 
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]], "-", 
    FractionBox[
     RowBox[{"192", " ", 
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"63", " ", "t", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]], "-", 
    RowBox[{
     FractionBox["1", "16"], " ", "u", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["65", "16"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    FractionBox[
     RowBox[{"384", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"192", " ", 
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"96", " ", "v", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "-", 
    FractionBox[
     RowBox[{"192", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "+", 
    FractionBox[
     RowBox[{"96", " ", 
      SuperscriptBox["v", "5"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"Log", "[", "8", "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "+", "u", "-", 
       RowBox[{"9", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "+", "u", "-", 
       RowBox[{"9", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "-", 
       RowBox[{"3", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "-", 
       RowBox[{"3", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "+", 
    RowBox[{"10", " ", "v", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "256", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "v"}], "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "u", "-", "v"}], "]"}]}], "-", 
    RowBox[{"2", " ", "v", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "u", "-", "v"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "u", "-", "v"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "u", "-", "v"}], "]"}]}], "+", 
    RowBox[{"u", " ", "v", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "-", "v"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "-", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "u", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "-", "v"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "-", "v"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "256", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "-", "v"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", "v"}], "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "+", "u", "-", "v"}], "]"}]}], "+", 
    RowBox[{"2", " ", "v", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "+", "u", "-", "v"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "+", "u", "-", "v"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"8", "-", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "+", "u", "-", "v"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", "t", " ", "v", " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     SqrtBox["2"]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "u", " ", "v", " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "-", 
    RowBox[{
     FractionBox["71", "4"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "t", " ", "u", " ", 
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"21", " ", "t", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", "u", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    RowBox[{
     FractionBox["143", "16"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "-", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "v", " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["v", "5"], " ", 
      RowBox[{"Log", "[", "v", "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "-", 
    RowBox[{"16", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"8", "-", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "+", "u", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "v", "]"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "v"}], "]"}]}], "-", 
    RowBox[{"4", " ", "v", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "v"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "v"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "256", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "v"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "v"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "+", "u", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "v"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "v"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "v"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", "v", " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "v"}], ")"}], "3"], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", "t", " ", "v", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     SqrtBox["2"]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "u", " ", "v", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "t", " ", "u", " ", 
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"21", " ", "t", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]], "-", 
    RowBox[{
     FractionBox["1", "16"], " ", "u", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["49", "16"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["2"], " ", "t"}], "+", "u", "-", 
        RowBox[{"9", " ", "v"}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "v", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["v", "5"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", "t"}], "-", "u", "+", 
      RowBox[{"9", " ", "v"}]}]], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"8", "-", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "+", "u", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"8", "+", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"8", "+", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"8", "+", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", 
       RowBox[{"9", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", 
       RowBox[{"9", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", 
       RowBox[{"9", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "64", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", 
       RowBox[{"9", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", 
       RowBox[{"9", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "-", "u", "+", 
       RowBox[{"9", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", "v", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", "v", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "t"}], "+", 
       RowBox[{"u", " ", "v"}], "-", 
       SuperscriptBox["v", "2"]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "-", 
       RowBox[{"u", " ", "v"}], "+", 
       SuperscriptBox["v", "2"]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "-", 
       RowBox[{"u", " ", "v"}], "+", 
       SuperscriptBox["v", "2"]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"2", "-", 
        RowBox[{"u", " ", "v"}], "+", 
        SuperscriptBox["v", "2"]}], "]"}], "2"]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["v", "2"]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       SuperscriptBox["v", "2"]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "u", "-", "v"}], ")"}], " ", "v"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "v"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"1", "+", "v"}], "2"]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"v", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "u", "+", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", 
           SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], 
         RowBox[{"8", " ", "v"}]]}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox["1", "64"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SqrtBox["2"], " ", "t"}], "-", "u", "+", "v"}], ")"}], "2"]}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resy23", "//.", "subtu"}], "/.", 
  RowBox[{"v", "\[Rule]", "0.1"}]}]}], "Input",
 CellChangeTimes->{{3.90957744011932*^9, 3.909577493230007*^9}, {
  3.909578149947495*^9, 3.90957818662149*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"86820fff-70ee-4feb-a31a-8e274244eb78"],

Cell[BoxData["11.753955735917922`"], "Output",
 CellChangeTimes->{3.909578248348208*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"dc18ef10-0eb6-44aa-80b1-5793dcdc0fad"]
}, Open  ]]
},
WindowSize->{808, 693},
WindowMargins->{{44, Automatic}, {Automatic, 27}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 23211, 723, 1396, "Input",ExpressionUUID->"86820fff-70ee-4feb-a31a-8e274244eb78"],
Cell[23794, 747, 167, 2, 34, "Output",ExpressionUUID->"dc18ef10-0eb6-44aa-80b1-5793dcdc0fad"]
}, Open  ]]
}
]
*)


